Plasmas generated by ultra-violet light rather than electron impact

We analyze, in both plane and cylindrical geometries, a collisionless plasma consisting of an inner region where generation occurs by UV illumination, and an un-illuminated outer region with no generation. Ions generated in the inner region flow outwards through the outer region and into a wall. We solve for this system's steady state, first in the quasi-neutral regime (where the Debye length ${\lambda}_D$ vanishes and analytic solutions exist) and then in the general case, which we solve numerically. In the general case a double layer forms where the illuminated and un-illuminated regions meet, and an approximately quasi-neutral plasma connects the double layer to the wall sheath; in plane geometry the ions coast through the quasi-neutral section at slightly more than the Bohm speed $c_s$. The system, although simple, therefore has two novel features: a double layer that does not require counter-streaming ions and electrons, and a quasi-neutral plasma where ions travel in straight lines with at least the Bohm speed. We close with a pr\'{e}cis of our asymptotic solutions of this system, and suggest how our theoretical conclusions might be extended and tested in the laboratory.

==> anc/I-figs.R <==
library(LambertW)  # for finding cylindrical Q-N solution with Lambert W

d1 <- read.table("Hg2-wI-100-wII-100.dat", header=TRUE)
d2 <- read.table("cyl-0.882-1.dat", header=TRUE)

wdl <- 100  # width of either region in Debye lengths
Z <- 0.004971426869805740043  # ionization intensity with my normalization
pqnsf <- Z * 2 * wdl  # planar quasi-neutral solution scaling factor

plo1 <- function(d, y, y_la, sub_lab, ...)
{
	d$X <- d$X + wdl
	plot(Z * d$X, y, type="n", xlab="X", ylab=y_la, ...)
	grid(col="grey")
	lines(Z * d$X, y)
	abline(v=wdl*Z, lty="dashed", col="darkgrey")
	y1 <- min(y) + 0.2 * diff(range(y))
	text(0.1, y1, sub_lab, cex=1.5)
}

# Generate the planar quasi-neutral solution with John's normalization for
# length, then rescale it to Raoul's for plotting.
pqnn <- data.frame(X=c(seq(0, 0.45, 0.01), seq(0.45, 0.4995, 0.0005)))
pqnn$VEL <- (1 - sqrt(1 - 4*pqnn$X^2)) / (2 * pqnn$X)
pqnn$VEL[pqnn$X == 0] <- 0
pqnn <- rbind(pqnn, data.frame(X=c(0.5, 1), VEL=1))
pqnn$N <- pqnn$X / pqnn$VEL
pqnn$N[pqnn$X > 0.5] <- 0.5
pqnn$N[pqnn$X == 0] <- 1
pqnn$POT <- log(pqnn$N)
pqnn$X <- pqnsf * pqnn$X

postscript("../fig-pla.eps", width=8, height=7, horizontal=FALSE)
par(mar=c(5, 4, 0.1, 1.5), mfrow=c(2,2))
plo1(d1, -d1$POT, expression(Phi), "(a)")
lines(pqnn$X, -pqnn$POT, lty="11", lwd=2)
plo1(d1, d1$NI, expression(N[i]), "(b)")
lines(pqnn$X, pqnn$N, lty="11", lwd=2)
plo1(d1, d1$VEL, "U", "(c)")
lines(pqnn$X, pqnn$VEL, lty="11", lwd=2)
plo1(d1, d1$NI - exp(d1$POT), expression(N[i]-N[e]), "(d)")
lines(0:1, c(0, 0), lty="11", lwd=2)
rect(0.212, 0.028, 0.9, 0.158, col="white", border=NA)
par(new=TRUE, fig=c(0.72, 0.91, 0.25, 0.45), mar=c(0,0,0,0))
plo1(d1, d1$NI - exp(d1$POT), expression(N[i]-N[e]), "", xlim=c(0.4, 0.6), ylim=c(-0.01, 0.01))
lines(0:1, c(0, 0), lty="11", lwd=2)
dev.off()

plo2 <- function(d, y, y_la, sub_lab, ...)
{
#	d$X <- d$X + wdl
	d$R <- d$R / 2
	plot(d$R, y, type="n", xlab="R", ylab=y_la, ...)
	grid(col="grey")
	lines(d$R, y)
	abline(v=mean(range(d$R)), lty="dashed", col="darkgrey")
	y1 <- min(y) + 0.2 * diff(range(y))
	text(0.1, y1, sub_lab, cex=1.5)
}

# Find the region I quasi-neutral v(r) by numerically inverting the analytic
# solution for r(v).
vofr <- function(r)
{
	vs <- rep(NA, length(r))
	for (i in 1:length(r)) {
		find_r <- function(v)
		{
			the_r <- v / (((1 + 2*v^2) / 3)^(3/4))
			return((the_r - r[i])^2)
		}
		vs[i] <- optimize(find_r, c(0, 1))$minimum
	}
	return(vs)
}

cqnn <- data.frame(R=c(seq(0, 0.4, 0.01), seq(0.4, 0.441, 0.001),
                       seq(0.4415, 0.882, 0.01)), VEL=NA)
cqnn$VEL[cqnn$R <= 0.441] <- vofr(cqnn$R[cqnn$R <= 0.441] / 0.441)
cqnn$VEL[cqnn$R > 0.441] <- sqrt(-W_1(-exp(-1) / (cqnn$R[cqnn$R > 0.441] / 0.441)^2))
cqnn$N[cqnn$R <= 0.441] <- (1 + 2*(cqnn$VEL[cqnn$R <= 0.441])^2)^(-3/4)
cqnn$N[cqnn$R > 0.441] <- 3^(-3/4) * exp((1 - (cqnn$VEL[cqnn$R > 0.441])^2) / 2)
cqnn$POT[cqnn$R <= 0.441] <- (-3/4) * log(1 + 2*(cqnn$VEL[cqnn$R <= 0.441])^2)
cqnn$POT[cqnn$R > 0.441] <- ((1 - (cqnn$VEL[cqnn$R > 0.441])^2) / 2) - (3/4)*log(3)

postscript("../fig-cyl.eps", width=8, height=7, horizontal=FALSE)
par(mar=c(5, 4, 0.1, 1.5), mfrow=c(2,2))
plo2(d2, -d2$POT, expression(Phi), "(a)")
lines(cqnn$R, -cqnn$POT, lty="11", lwd=2)
plo2(d2, d2$NI, expression(N[i]), "(b)")
lines(cqnn$R, cqnn$N, lty="11", lwd=2)
plo2(d2, d2$VEL, "U", "(c)")
lines(cqnn$R, cqnn$VEL, lty="11", lwd=2)
plo2(d2, d2$NI - exp(d2$POT), expression(N[i]-N[e]), "(d)")
abline(v=mean(range(d2$R))/2, lty="dashed", col="darkgrey")
lines(c(0, 0.882), c(0, 0), lty="11", lwd=2)
rect(0.212, 0.012, 0.77, 0.066, col="white", border=NA)
par(new=TRUE, fig=c(0.73, 0.9, 0.27, 0.47), mar=c(0,0,0,0))
plo2(d2, d2$NI - exp(d2$POT), expression(N[i]-N[e]), "", xlim=c(0.3, 0.55), ylim=c(-0.01, 0.013))
lines(0:1, c(0, 0), lty="11", lwd=2)
dev.off()

